The Green Mirage: Impact of Location- and Market-based Carbon Intensity Estimation on Carbon Optimization Efficacy

In recent years, there has been an increased emphasis on reducing the carbon emissions from electricity consumption. Many organizations have set ambitious targets to reduce the carbon footprint of their operations as a part of their sustainability goals. The carbon footprint of any consumer of electricity is computed as the product of the total energy consumption and the carbon intensity of electricity. Third-party carbon information services provide information on carbon intensity across regions that consumers can leverage to modulate their energy consumption patterns to reduce their overall carbon footprint. In addition, to accelerate their decarbonization process, large electricity consumers increasingly acquire power purchase agreements (PPAs) from renewable power plants to obtain renewable energy credits that offset their "brown" energy consumption. There are primarily two methods for attributing carbon-free energy, or renewable energy credits, to electricity consumers: location-based and market-based. These two methods yield significantly different carbon intensity values for various consumers. As there is a lack of consensus which method to use for carbon-free attribution, a concurrent application of both approaches is observed in practice. In this paper, we show that such concurrent applications can cause discrepancies in the carbon savings reported by carbon optimization techniques. Our analysis across three state-of-the-art carbon optimization techniques shows possible overestimation of up to 55.1% in the carbon reductions reported by the consumers and even increased emissions for consumers in some cases. We also find that carbon optimization techniques make different decisions under the market-based method and location-based method, and the market-based method can yield up to 28.2% less carbon savings than those claimed by the location-based method for consumers without PPAs.

==> figures/plot_data_and_script/buildSysPlots.py <==
import matplotlib.pyplot as plt
import pandas as pd
import numpy as np
import seaborn as sns
import os
import sys

currdir = os.path.dirname(__file__)
moduledir = os.path.join(currdir, "..")
sys.path.append(moduledir)

import graph_templates



def fig8_ciso_decrease_of_temporal_variations_with_ppa_increase():
    dataset = pd.read_csv("./fig8_ciso_hourly_temporal_variations.csv", header=0, index_col=["hour"])
    print(dataset)
    x = [0, 25, 50, 75, 100]
    for i in range(len(dataset.columns)):
        plt.plot(dataset.iloc[:, i], label=str(x[i])+" %")
        ax = plt.gca()
    ax.set_ylim([0, 250])
    plt.xlabel("Hour (Pacific time)", fontsize=18)
    plt.ylabel("Residual CI (g/kWh)", fontsize=18)
    plt.xticks(fontsize=18)
    plt.yticks(fontsize=18)
    plt.legend(loc="upper center", ncol=5, bbox_to_anchor=[0.5, 1.2], fontsize=14)
    plt.show()
    return

def fig9_residual_increase_but_total_ci_decrease():
    dataset = pd.read_csv("./fig9_ciso_residual_vs_total_ci.csv", header=0, index_col=["hour"])
    print(dataset)
    plt.plot(dataset.iloc[:, 0], marker="o", label="All solar/wind in PPA")
    plt.plot(dataset.iloc[:, 1], marker="x", label="No PPA")
    ax = plt.gca()
    ax.set_ylim([0, 250])
    plt.xlabel("Hour", fontsize=18)
    plt.ylabel("CI (g/kWh)", fontsize=18)
    plt.xticks(fontsize=18)
    plt.yticks(fontsize=18)
    plt.legend(loc="upper center", ncol=5, bbox_to_anchor=[0.5, 1.1], fontsize=14)
    plt.show()
    return

def fig1_ciso_vs_ercot_ci_spatial_variations():
    dataset = pd.read_csv("./fig1_ciso_vs_erco_ci.csv", header=0, index_col=["hour"])
    # print(dataset)
    fig, ax = plt.subplots(figsize=(5, 4))
    plt.plot(dataset.iloc[:, 0], marker="o", label="CAISO", linewidth=2, color="darkblue")
    plt.plot(dataset.iloc[:, 1], marker="x", label="ERCOT", linewidth=2, color="crimson")
    ax = plt.gca()
    ax.set_ylim([0, 400])
    ax.set_xlim([0,23])
    ax.set_xticks([0, 3, 7, 11, 15, 19, 23])
    ax.set_xticklabels([1, 4, 8, 12, 16, 20, 24], fontsize=9, fontweight="bold")
    plt.xlabel("Time (hours)", fontsize=14)
    plt.ylabel("Carbon Intensity (g/kWh)", fontsize=14)
    plt.xticks(fontsize=9, fontweight="bold")
    plt.yticks(fontsize=9, fontweight="bold")
    # plt.legend(loc="upper center", ncol=2, bbox_to_anchor=[0.5, 1.1], fontsize=14)
    plt.legend(fontsize=12, ncol=1, loc="lower right", bbox_to_anchor=(1.00, 0.01))
    plt.subplots_adjust(bottom=0.15)
    plt.subplots_adjust(left=0.13)
    plt.subplots_adjust(right=0.97)
    plt.subplots_adjust(top=0.97)
    plt.savefig("ciso_vs_ercot_ci.pdf")
    # plt.show()
    return

def fig7_residual_ci_increase_with_percent_ppa_purchase():
    dataset = pd.read_csv("./fig7_residual_CI.csv", header=0, index_col=["region"])
    # print(dataset)
    fig, ax = plt.subplots(figsize=(5, 3.8))
    markers_ = ["o", "x", "+", "*"]
    for marker_, i in zip(markers_, range(len(dataset))):
        plt.plot(dataset.iloc[i, :], marker=marker_, label=dataset.index.values[i])
        # ax = plt.gca()
    ax.set_ylim([0, 500])
    plt.xlabel("PPA-contracted Solar & Wind (%)", fontsize=14)
    plt.ylabel("Residual Carbon Intensity (g/kWh)", fontsize=14)
    plt.xticks(fontsize=9, fontweight="bold")
    plt.yticks(fontsize=9, fontweight="bold")
    # plt.legend(loc="upper center", ncol=4, bbox_to_anchor=[0.5, 1.2], fontsize=16)
    plt.legend(fontsize=12, ncol=2, loc="lower right", bbox_to_anchor=(1.00, 0.01))
    plt.subplots_adjust(bottom=0.15)
    plt.subplots_adjust(left=0.13)
    plt.subplots_adjust(right=0.97)
    plt.subplots_adjust(top=0.92)
    plt.savefig("residual_ci_averaged_over_2022.pdf")

    # plt.show()
    return


def fig5_emap_region_solar_wind_percentage_scatter():


    rawfile = "fig5_emap_solar_wind_percentage_avg_2022.csv"
    savetodir = "./" # output dir

    all_labels = True # if true, all data points will be labeled 

    with open(rawfile, "r") as f: 
        stat_df = pd.read_csv(f, index_col='emap_region').rename_axis(None)

    x = "Solar/wind percentage (%)"
    y = "Avg electricity production (GWh)"
    stat_df.columns = [y,x]
    stat_df[y] /=1000


    sns.set()
    sns.set_style('ticks')
    plt.rcParams["font.family"] = graph_templates.get_latex_font(1)
    plt.rcParams['text.color'] = 'k'
    plt.rcParams['axes.labelcolor'] = 'k'
    plt.rcParams['xtick.color'] = 'k'
    plt.rcParams['ytick.color'] = 'k'

    fig, ax = plt.subplots(figsize=(5,4))
    xmin = -0.009
    xmax = 0.45
    ymin = 0
    ymax = 1000
    
    stat_df.plot.scatter(x=y, y=x,ax=ax,
                        colorbar=False,
                        edgecolors='k',
                        linewidth=0.15
                        )


    lw = 0.8
    global_avg = 368.39
    global_cv = 0.12
    intensity_stats = f"Global Avg. Intensity"
    cv_stats = f"Global Avg. CV"
    
    plt.xlabel(y)
    plt.ylabel(x)
    

    filename = f"{savetodir}/avg_solar_wind"
    # if all_labels:
    #     for idx, row in stat_df.iterrows():
    #         idx = idx.split("-")[-1] 
    #         plt.text(row[x], row[y]+5, idx, fontsize=3)
    #     filename = f"{filename}_labeled"
    plt.tight_layout()
    plt.savefig(filename, dpi=300, bbox_inches='tight',pad_inches = 0.1)
    plt.show()
    plt.close() 

def fig6_solar_wind_increase_from_2020_cdf():
    fig, ax = plt.subplots(figsize=(5, 4))
    dataset = pd.read_csv("./fig6_solar_wind_increase.csv", header=0)
    data1 = dataset["sol_wind_2020"].values
    data2 = dataset["sol_wind_2022"].values

    # No of Data points
    N = len(data1)
    

    bins1 = int(np.amax(data1) + 1)
    bins2 = int(np.amax(data2) + 1)
    # print(data, bins)
    
    # getting data of the histogram
    count1, bins_count1 = np.histogram(data1, bins=bins1)
    count2, bins_count2 = np.histogram(data2, bins=bins2)
    
    # finding the PDF of the histogram using count values
    pdf1 = count1 / sum(count1)
    pdf2 = count2 / sum(count2)
    
    # using numpy np.cumsum to calculate the CDF
    # We can also find using the PDF values by looping and adding
    cdf1 = np.cumsum(pdf1)
    cdf2 = np.cumsum(pdf2)


    # plotting PDF and CDF
    # plt.plot(bins_count[1:], pdf, color="red", label="PDF")
    plt.plot(bins_count1[1:], cdf1, label="2020", linewidth = 2, color="darkblue")
    plt.plot(bins_count2[1:], cdf2, label="2022", linewidth=2, color="crimson", linestyle="dashed")
    # plt.xscale("log")
    # plt.grid(axis="y")
    # plt.title(title)
    plt.xlabel("x - Production from solar & wind (%)", fontsize=14)
    plt.ylabel(u'Prob.(solar & wind production ≤ x)', fontsize=14)
    plt.yticks(np.arange(0.0, 1.001, 0.1), fontsize=9, fontweight="bold")
    plt.xlim(0,80)
    plt.xticks(fontsize=9, fontweight="bold")
    plt.legend(fontsize=12, ncol=1, loc="lower right", bbox_to_anchor=(1.00, 0.01))
    plt.subplots_adjust(bottom=0.13)
    plt.subplots_adjust(left=0.13)
    plt.subplots_adjust(right=0.97)
    plt.subplots_adjust(top=0.97)
    plt.savefig("avg_solar_wind_increase_from_2020_to_2022.pdf")
    return

fig7_residual_ci_increase_with_percent_ppa_purchase()
# fig8_ciso_decrease_of_temporal_variations_with_ppa_increase()
# fig9_residual_increase_but_total_ci_decrease()
# fig1_ciso_vs_ercot_ci_spatial_variations()
# fig5_emap_region_solar_wind_percentage_scatter()
# fig6_solar_wind_increase_from_2020_cdf()

==> figures/plot_data_and_script/graph_templates.py <==
import matplotlib.font_manager as fm
import os 

currdir = os.path.dirname(__file__)

latex_1_path = f"{currdir}/fonts/LinLibertine_R.ttf"
latex_2_path = f"{currdir}/fonts/LinLibertine_RZ.ttf"
latex_3_path = f"{currdir}/fonts/LinLibertine_RB.ttf"

bold_helvetica_path = f"{currdir}/fonts/Helveticaneue Bold.ttf"
helvetica_path =f"{currdir}/fonts/Helveticaneue.ttf"

latex_dict = {
    "latex_1":latex_1_path,
    "latex_2":latex_2_path,
    "latex_3":latex_3_path
}

def set_font(path, name):
    fe = fm.FontEntry(
    fname=path,
    name=name, 
    size='scalable')
    fm.fontManager.ttflist.insert(0, fe) # or append is fine



def get_latex_font(level=1): 

    font_name = f"latex_{level}"

    if font_name not in fm.fontManager.ttflist:
        set_font(latex_dict[font_name], font_name)
    return font_name

def get_ticks_font(bold=False): 

    if bold: 
        if "bold helvetica" not in fm.fontManager.ttflist: 
            set_font(bold_helvetica_path, "bold helvetica")
            return "bold helvetica"
    else: 
        if "helvetica" not in fm.fontManager.ttflist: 
            set_font(helvetica_path, "helvetica")
        return "helvetica"



    
colorlist = ["#4C72B0", "#DD8452", "#55A868", "#C44E52", "#8172B3",
          "#937860", "#DA8BC3", "#8C8C8C", "#CCB974", "#64B5CD"]
style=["o:", "s:", "D:","^:", "P:", "s:", "P:"]
